Walk fast but be careful: Understanding Parallel Sampling in Masked Diffusion

In this paper, we use random walks on graphs as a verifiable sandbox for studying parallel sampling strategies in masked diffusion models (MDMs). We train an MDM on random walk samples from a fixed graph. The graph and transition kernel are never shown to the model and serve as latent structure that is both controllable and enables evaluation. The framework provides a validity check for generated walks and a measure of distributional fidelity through the estimated transition kernel. Using simple graphs, we theoretically prove that parallel unmasking via widely used scores such as lowest entropy is not uniformly better than random parallel sampling; even with exact conditional probabilities, performance critically depends on the conditional dependence structure induced by the graph, a phenomenon difficult to isolate in benchmarks like Sudoku. We also develop training-free bisection samplers for MDMs, which take logarithmically many steps in the sequence length and are provably exact for random walks if the learned marginals are exact. Experiments on graph-walk tasks confirm that different parallel samplers perform better on different graph structures. Experiments on pretrained MDMs show that bisection-style samplers provide strong speed-quality tradeoffs on OpenWebText generation and reasoning benchmarks including GSM8K, MBPP, and HumanEval. Together, these results use graph walks to uncover conditional dependence as a key principle of parallel MDM sampling and translate this insight into efficient samplers that transfer to language generation and reasoning.

==> scripts/plot_figure5.py <==
"""Validate corrected batch statistics and rebuild the vector Figure 5."""
import csv
import math
from pathlib import Path
import statistics

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data/figure5"


def read(name):
    with (DATA / name).open() as f:
        return list(csv.DictReader(f))


def validate(summary, batches):
    assert len(summary) == 14 and len(batches) == 56
    assert sum(int(r["total_samples"]) for r in batches) == 14336
    for r in summary:
        group = [b for b in batches if (b["method"], b["bisection_k"]) ==
                 (r["method"], r["bisection_k"])]
        assert len(group) == 4 and {int(b["batch"]) for b in group} == {1, 2, 3, 4}
        assert all(int(b["total_samples"]) == 256 for b in group)
        for b in group:
            assert float(b["coherence"]) == int(b["num_valid"]) / int(b["total_samples"])
        expected = {
            "coherence_mean": statistics.mean(float(b["coherence"]) for b in group),
            "coherence_sd": statistics.stdev(float(b["coherence"]) for b in group),
            "previous_coherence_mean": statistics.mean(float(b["previous_coherence"]) for b in group),
            "mean_decoded_length": statistics.mean(float(b["mean_decoded_length"]) for b in group),
            "mean_effective_forward_calls": statistics.mean(float(b["mean_effective_forward_calls"]) for b in group),
            "decrease_percentage_points": 100 * statistics.mean(
                float(b["previous_coherence"]) - float(b["coherence"]) for b in group),
        }
        assert all(math.isclose(float(r[key]), value, abs_tol=1e-12) for key, value in expected.items())


def main():
    summary, batches = read("summary_metrics.csv"), read("batch_metrics.csv")
    validate(summary, batches)
    # Match the manuscript's final ST-ER panels: sans serif, black up-triangle
    # bisection, green down-triangle guided bisection, and red random sampling.
    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 8,
        "axes.labelsize": 8, "xtick.labelsize": 7, "ytick.labelsize": 7,
        "legend.fontsize": 7, "axes.spines.top": False,
        "axes.spines.right": False, "axes.linewidth": .6,
        "pdf.fonttype": 42,
    })
    fig, ax = plt.subplots(figsize=(3.4, 2.85))
    for method, color, marker, label in [
        ("divide_half", "#1a1a1a", "^", "bisection"),
        ("entropy_bisection", "#008c78", "v", "bisection_entropy"),
    ]:
        group = sorted((r for r in summary if r["method"] == method), key=lambda r: int(r["bisection_k"]))
        ax.errorbar([int(r["bisection_k"]) for r in group],
                    [float(r["coherence_mean"]) for r in group],
                    yerr=[float(r["coherence_sd"]) for r in group],
                    color=color, marker=marker, markersize=4.5, linewidth=1.2,
                    capsize=2, elinewidth=.8, label=label)
    for method, color, linestyle, label in [
        ("random_one_token", "#b40426", ":", "random (1 token/call)"),
        ("entropy_one_token", "#0072B2", "--", "entropy (1 token/call)"),
    ]:
        baseline = next(r for r in summary if r["method"] == method)
        mean, sd = float(baseline["coherence_mean"]), float(baseline["coherence_sd"])
        ax.axhspan(mean - sd, mean + sd, color=color, alpha=.08, linewidth=0)
        ax.axhline(mean, color=color, linestyle=linestyle, linewidth=1.2, label=label)
    ax.axvline(4, color=".5", linestyle="--", linewidth=.8, zorder=0)
    ax.text(4.08, .928, "$K=4$", color=".35", fontsize=7)
    ax.set(xlabel="separator size", ylabel="coherence (↑)",
           xlim=(.75, 6.25), ylim=(.55, .95), xticks=range(1, 7))
    ax.set_yticks([.6, .7, .8, .9])
    ax.grid(alpha=.18, linewidth=.5)
    ax.set_axisbelow(True)
    handles, labels = ax.get_legend_handles_labels()
    desired = ["bisection", "bisection_entropy", "random (1 token/call)",
               "entropy (1 token/call)"]
    fig.legend([handles[labels.index(label)] for label in desired], desired,
               loc="lower center", ncol=1, frameon=False,
               handlelength=2.2, labelspacing=.35)
    fig.subplots_adjust(left=.16, right=.985, top=.96, bottom=.37)
    out = ROOT / "final_figures/k_order_coherence_paper.pdf"
    fig.savefig(out, metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)
    print(f"Validated 56 batches / 14,336 samples; generated {out}")


if __name__ == "__main__":
    main()

